Gravitational tree-code on graphics processing units: implementation in CUDA

We present a new very fast tree-code which runs on massively parallel Graphical Processing Units (GPU) with NVIDIA CUDA architecture. The tree-construction and calculation of multipole moments is carried out on the host CPU, while the force calculation which consists of tree walks and evaluation of interaction list is carried out on the GPU. In this way we achieve a sustained performance of about 100GFLOP/s and data transfer rates of about 50GB/s. It takes about a second to compute forces on a million particles with an opening angle of $\theta \approx 0.5$. The code has a convenient user interface and is freely available for use\footnote{{\tt http://castle.strw.leidenuniv.nl/software/octgrav.html}}.

==> compile.sh <==
file_tex=GNMPZ08.tex
file="`basename $file_tex .tex`"
file_bib="`basename $file_tex .tex`"
file_dvi="`basename $file_tex .tex`".dvi
file_ps="`basename $file_tex .tex`".ps 

# pdflatex $file_tex
# bibtex $file_bib 
# pdflatex $file_tex
# pdflatex $file_tex

latex $file_tex
bibtex $file_bib 
latex $file_tex
latex $file_tex

# dvips $file_dvi -o
# dvipdfm $file_dvi
dvips $file_dvi
ps2pdf $file_ps

